Polariton Lasing in Micropillars With One Micrometer Diameter and Position-Dependent Spectroscopy of Polaritonic Molecules

Microcavity polaritons are bosonic light-matter particles that can emit coherent radiation without electronic population inversion via bosonic scattering. This phenomenon, known as polariton lasing, strongly depends on the polaritons' confinement. Shrinking the polaritons' mode volume increases the interactions mediated by their excitonic part, and thereby the density-dependent blueshift of the polariton to a higher energy is enhanced. Previously, polariton lasing has been demonstrated in micropillars with diameters larger than three microns, in grating based cavities, fiber cavities and photonic crystal cavities. Here we show polariton lasing in a micropillar with one micron diameter operating in a single transverse mode that can be optimally coupled to a singlemode fiber. We geometrically decouple the excitation with an angle from the collection. From the number of collected photons we calculate the number of polaritons and observe a blueshift large enough to qualify our device for novel schemes of quantum light generation such as the unconventional photon blockade. To that end, we also apply angled excitation to polaritonic molecules and show site-selective excitation and collection of modes with various symmetries.

==> plots/2011plotsN/2011232muWorspaceSave.m <==
uiopen('/home/ulrich/Dokumente/lasingpaper/tex/plots/2011plotsN/3muLEPPowerLinewwidthwithErrors.fig',1)
Warning: MATLAB has disabled some advanced graphics rendering features by switching to software OpenGL. For more information, click here. 
uiopen('/home/ulrich/Dokumente/lasingpaper/tex/plots/201120_FDTD/dec22_3g2p4vL7k8k.fig',1)
Warning: Error occurred while executing the listener callback for event PlotSelectionChange defined for class matlab.graphics.internal.PlotManager:
Attempt to execute SCRIPT java as a function:
/usr/local/MATLAB/R2020b/toolbox/matlab/general/java.m

Error in javaGetHandles (line 11)
     cellArray(i) = java (handle (objArray(i)));

Error in javaAddLsnrsToFigure>selectionLsnr (line 79)
objs = javaGetHandles (tmp);

Error in javaAddLsnrsToFigure>@(o,e)selectionLsnr(o,e,javaSelectionManager) (line 16)
         @(o, e)selectionLsnr(o, e, javaSelectionManager));

Error in selectobject (line 164)
    notify(pm,'PlotSelectionChange', evdata);

Error in plotSelectMode

Error in hgfeval (line 62)
        feval(fcn{1},varargin{:},fcn{2:end});

Error in matlab.uitools.internal.uimode/modeWindowButtonDownFcn (line 126)
hgfeval(newButtonDownFcn,hFig,evd);

Error in matlab.uitools.internal.uimode/modeControl>localModeWindowButtonDownFcn (line 152)
    hThis.modeWindowButtonDownFcn(hFig,evd,hThis,newValue); 
> In selectobject (line 164)
In plotSelectMode
In hgfeval (line 62)
In matlab.uitools.internal.uimode/modeWindowButtonDownFcn (line 126)
In matlab.uitools.internal.uimode/modeControl>localModeWindowButtonDownFcn (line 152) 
Warning: Error occurred while executing the listener callback for event PlotSelectionChange defined for class matlab.graphics.internal.PlotManager:
Attempt to execute SCRIPT java as a function:
/usr/local/MATLAB/R2020b/toolbox/matlab/general/java.m

Error in javaGetHandles (line 11)
     cellArray(i) = java (handle (objArray(i)));

Error in javaAddLsnrsToFigure>selectionLsnr (line 79)
objs = javaGetHandles (tmp);

Error in javaAddLsnrsToFigure>@(o,e)selectionLsnr(o,e,javaSelectionManager) (line 16)
         @(o, e)selectionLsnr(o, e, javaSelectionManager));

Error in selectobject (line 164)
    notify(pm,'PlotSelectionChange', evdata);

Error in plotSelectMode

Error in hgfeval (line 62)
        feval(fcn{1},varargin{:},fcn{2:end});

Error in matlab.uitools.internal.uimode/modeWindowButtonDownFcn (line 126)
hgfeval(newButtonDownFcn,hFig,evd);

Error in matlab.uitools.internal.uimode/modeControl>localModeWindowButtonDownFcn (line 152)
    hThis.modeWindowButtonDownFcn(hFig,evd,hThis,newValue); 
> In selectobject (line 164)
In plotSelectMode
In hgfeval (line 62)
In matlab.uitools.internal.uimode/modeWindowButtonDownFcn (line 126)
In matlab.uitools.internal.uimode/modeControl>localModeWindowButtonDownFcn (line 152) 
Warning: Error occurred while executing the listener callback for event PlotSelectionChange defined for class matlab.graphics.internal.PlotManager:
Attempt to execute SCRIPT java as a function:
/usr/local/MATLAB/R2020b/toolbox/matlab/general/java.m

Error in javaGetHandles (line 11)
     cellArray(i) = java (handle (objArray(i)));

Error in javaAddLsnrsToFigure>selectionLsnr (line 79)
objs = javaGetHandles (tmp);

Error in javaAddLsnrsToFigure>@(o,e)selectionLsnr(o,e,javaSelectionManager) (line 16)
         @(o, e)selectionLsnr(o, e, javaSelectionManager));

Error in selectobject (line 164)
    notify(pm,'PlotSelectionChange', evdata);

Error in plotSelectMode

Error in hgfeval (line 62)
        feval(fcn{1},varargin{:},fcn{2:end});

Error in matlab.uitools.internal.uimode/modeWindowButtonDownFcn (line 126)
hgfeval(newButtonDownFcn,hFig,evd);

Error in matlab.uitools.internal.uimode/modeControl>localModeWindowButtonDownFcn (line 152)
    hThis.modeWindowButtonDownFcn(hFig,evd,hThis,newValue); 
> In selectobject (line 164)
In plotSelectMode
In hgfeval (line 62)
In matlab.uitools.internal.uimode/modeWindowButtonDownFcn (line 126)
In matlab.uitools.internal.uimode/modeControl>localModeWindowButtonDownFcn (line 152) 
Warning: Error occurred while executing the listener callback for event PlotSelectionChange defined for class matlab.graphics.internal.PlotManager:
Attempt to execute SCRIPT java as a function:
/usr/local/MATLAB/R2020b/toolbox/matlab/general/java.m

Error in javaGetHandles (line 11)
     cellArray(i) = java (handle (objArray(i)));

Error in javaAddLsnrsToFigure>selectionLsnr (line 79)
objs = javaGetHandles (tmp);

Error in javaAddLsnrsToFigure>@(o,e)selectionLsnr(o,e,javaSelectionManager) (line 16)
         @(o, e)selectionLsnr(o, e, javaSelectionManager));

Error in selectobject (line 164)
    notify(pm,'PlotSelectionChange', evdata);

Error in plotSelectMode

Error in hgfeval (line 62)
        feval(fcn{1},varargin{:},fcn{2:end});

Error in matlab.uitools.internal.uimode/modeWindowButtonDownFcn (line 126)
hgfeval(newButtonDownFcn,hFig,evd);

Error in matlab.uitools.internal.uimode/modeControl>localModeWindowButtonDownFcn (line 152)
    hThis.modeWindowButtonDownFcn(hFig,evd,hThis,newValue); 
> In selectobject (line 164)
In plotSelectMode
In hgfeval (line 62)
In matlab.uitools.internal.uimode/modeWindowButtonDownFcn (line 126)
In matlab.uitools.internal.uimode/modeControl>localModeWindowButtonDownFcn (line 152) 
Warning: The figure is too large for the page and will be cut off. Resize the figure, adjust the output size by setting the figure's PaperPosition property, use the 'print'
command with either the  '-bestfit' or '-fillpage' options, or use the 'Best fit' or 'Fill page' options on the 'Print Preview' window. 
> In validate (line 146)
In print (line 67)
In hgexport
In filemenufcn>localSaveExportHelper (line 221)
In filemenufcn>localSaveExport (line 346)
In filemenufcn (line 58) 
uiopen('/home/ulrich/Dokumente/lasingpaper/tex/plots/2011plotsN/First10Fits3muLEPWexciton.fig',1)
uiopen('/home/ulrich/Dokumente/lasingpaper/tex/plots/2011plotsN/2mu8FitsLogWexciton.fig',1)
uiopen('/home/ulrich/Dokumente/lasingpaper/tex/plots/2011plotsN/2muPowerLinewidth.fig',1)
uiopen('/home/ulrich/Dokumente/lasingpaper/tex/plots/2011plotsN/1mu3SpecsWithFitLog.fig',1)
uiopen('/home/ulrich/Dokumente/lasingpaper/tex/plots/2011plotsN/1muLinewidthPowerwithError.fig',1)
load('/home/ulrich/Dokumente/lasingpaper/verscuhmatlab2/MeesdatenUMatlabScripts/201007_NewPowerScanEvaluation/201029_FinalFinalEvaluation/1muFBNData3.mat')
ManualCounts
readerobj = SpeReader('/1muFB(1N)power/1muFB(1N)power9.spe')
Unrecognized function or variable 'SpeReader'.
 
readerobj = SpeReader('/1muFB(1N)power/1muFB(1N)power9.spe')
Error using SpeReader.getFullPathName (line 163)
File not found

Error in SpeReader/init (line 201)
            fullName = SpeReader.getFullPathName(fileTaget);

Error in SpeReader (line 111)
            obj.init(fileName);
 
readerobj = SpeReader('./1muFB(1N)power/1muFB(1N)power9.spe')
Error using SpeReader.getFullPathName (line 163)
File not found

Error in SpeReader/init (line 201)
            fullName = SpeReader.getFullPathName(fileTaget);

Error in SpeReader (line 111)
            obj.init(fileName);
 
readerobj = SpeReader('1muFB(1N)power/1muFB(1N)power9.spe')
Error using SpeReader.getFullPathName (line 163)
File not found

Error in SpeReader/init (line 201)
            fullName = SpeReader.getFullPathName(fileTaget);

Error in SpeReader (line 111)
            obj.init(fileName);
 
readerobj = SpeReader('1muFB(1N)power/1muFB(1N)power9.SPE')

readerobj = 

  SpeReader with properties:

         FooterXML: []
              Name: '1muFB(1N)power9.SPE'
              Path: '/home/ulrich/Dokumente/lasingpaper/verscuhmatlab2/MeesdatenUMatlabScripts/201007_NewPowerScanEvaluation/1muFB(1N)power'
               Tag: ''
              Type: 'SpeReader'
          UserData: []
           Version: 2.2000
            Height: 1340
    NumberOfFrames: 1
         PixelType: 'uint16'
             Width: 1

readonespeexample
Error using speread_header (line 124)
Specified file '\\bigshare\photonik\Share\Data\Polariton\ulrich\lasingpaper\MeesdatenUMatlabScripts\201007_NewPowerScanEvaluation\1muFB(1N)power\1muFB(1N)power9.SPE' does
not exist

Error in readonespeexample (line 1)
header =
speread_header('\\bigshare\photonik\Share\Data\Polariton\ulrich\lasingpaper\MeesdatenUMatlabScripts\201007_NewPowerScanEvaluation\1muFB(1N)power\1muFB(1N)power9.SPE',speread_vardata('spe_min_2.5')); 
readonespeexample
Error using speread_header (line 201)
Unable to open file '/1muFB(1N)power/1muFB(1N)power9.SPE' with read permissions: [Datei oder Verzeichnis nicht gefunden]

Error in readonespeexample (line 1)
header = speread_header('/1muFB(1N)power/1muFB(1N)power9.SPE',speread_vardata('spe_min_2.5'));
 
readonespeexample
plot(M)
figure
plot(M)
plot(data(:,1),data(:,9))
plot(data(:,1),data(:,10))
plot(data(:,1),data(:,11))
plot(M)
plot(data(:,1),data(:,13))
for i=2:length(data(1,:));maxCount=max(data(:,i));end;
for i=2:length(data(:,1));maxCount=max(data(:,i));end;
Index in position 2 exceeds array bounds (must not exceed 45).
 
for i=2:length(data(:,1));maxCount=max(data(i,:));end;
length(data(:,1)
 length(data(:,1)
                 ↑
Error: Invalid expression. When calling a function or indexing a variable, use parentheses. Otherwise, check for mismatched delimiters.
 
Did you mean:
length(data(:,1))

ans =

        1340

length(data(1,:))

ans =

    45

max(data(:,1)
 max(data(:,1)
              ↑
Error: Invalid expression. When calling a function or indexing a variable, use parentheses. Otherwise, check for mismatched delimiters.
 
Did you mean:
max(data(:,1))

ans =

    1.4784

for i=2:length(data(1,:))-1;maxCount=max(data(:,i));end;
for i=2:length(data(1,:))-1;maxCount(i)=max(data(:,i));end;
plot(M)
plot(data(:,1),data(:,4)
 plot(data(:,1),data(:,4)
                         ↑
Error: Invalid expression. When calling a function or indexing a variable, use parentheses. Otherwise, check for mismatched delimiters.
 
Did you mean:
plot(data(:,1),data(:,4))
plot(data(:,1),data(:,5))
NoiseLevel(3)

ans =

  179.2381

NoiseLevel(3)+NoiseVar(3)*5)
 NoiseLevel(3)+NoiseVar(3)*5)
                            ↑
Error: Invalid expression. When calling a function or indexing a variable, use parentheses. Otherwise, check for mismatched delimiters.
 
NoiseLevel(3)+NoiseVar(3)*5

ans =

  202.6851

peakRange{5}

ans =

    27
    28
    29
    30
    31
    32
    33
    34
    35
    36
    37
    38
    39
    40
    41
    42
    43
    44
    45
    46
    47
    48
    49
    50
    51
    52
    53
    54
    55
    56
    57
    58
    59
    60
    61
    62
    63
    64
    65
    66
    67
    68
    69
    70
    71
    72
    73

peakRange{3}

ans =

    27

peakRange{4}

ans =

    27
    28
    29
    30
    31
    32
    33
    34
    35
    36
    37
    38
    39
    40
    41
    42
    43
    44
    45
    46
    47
    48
    49
    50
    51
    52
    53
    54
    55
    56
    57
    58

peakRange{5}

ans =

    27
    28
    29
    30
    31
    32
    33
    34
    35
    36
    37
    38
    39
    40
    41
    42
    43
    44
    45
    46
    47
    48
    49
    50
    51
    52
    53
    54
    55
    56
    57
    58
    59
    60
    61
    62
    63
    64
    65
    66
    67
    68
    69
    70
    71
    72
    73

sum(data(776:822,5)
 sum(data(776:822,5)
                    ↑
Error: Invalid expression. When calling a function or indexing a variable, use parentheses. Otherwise, check for mismatched delimiters.
 
Did you mean:
sum(data(776:822,5))

ans =

       37270

PlotFitWithData
NoiseLine=yline(NoiseLevel(3)+NoiseVar(3)*5)

NoiseLine = 

  ConstantLine with properties:

    InterceptAxis: 'y'
            Value: 202.6851
            Color: [0.1500 0.1500 0.1500]
        LineStyle: '-'
        LineWidth: 0.5000
            Label: ''
      DisplayName: ''

  Show all properties

NoiseLine.Linewidth=3;
Unrecognized property 'Linewidth' for class 'matlab.graphics.chart.decoration.ConstantLine'.
 
Did you mean:
NoiseLine.LineWidth=3;
ManualCounts
Error: File: ManualCounts.m Line: 25 Column: 58
Invalid expression. When calling a function or indexing a variable, use parentheses. Otherwise, check for mismatched delimiters.
 
ManualCounts
Unrecognized function or variable 'PeakRangeTotaNoleV'.

Error in ManualCounts (line 21)
maxIndex=max(PeakRangeTotaNoleV);
 
ManualCounts

CountFrom =

         0         0  202.6851

Unable to perform assignment because the indices on the left side are not compatible with the size of the right side.

Error in ManualCounts (line 27)
    Counts(j)=data(j,i)-CountFrom;
 
ManualCounts
ManualCounts
ManualCounts
CountFrom(3)

ans =

  183.9275

CountFrom(1)

ans =

     0

NoiseLevel(1)

ans =

     0

NoiseLevel(2)

ans =

     0

NoiseLevel(3)

ans =

  179.2381

CountFrom(2)

ans =

     0

CountFrom(3)

ans =

  183.9275

peakRange{3}

ans =

     2
    16
    17
    18
    19
    22
    23
    26
    27
    28
    29
    30
    31
    32
    33
    34
    35
    36
    37
    38
    39
    45
    46
    47
    52
    77
   117
   132
   159
   174
   175
   185
   206
   210
   211
   215
   216
   221
   223
   225
   229

ManualCounts
ManualCounts
figure
plot(TotalCounts2,FitResult(2:end),4)
The end operator must be used within an array index expression.
 
plot(TotalCounts2,FitResult((2:end),4))
The end operator must be used within an array index expression.
 
FitResult((2:end),4))
 FitResult((2:end),4))
                     ↑
Error: Invalid expression. When calling a function or indexing a variable, use parentheses. Otherwise, check for mismatched delimiters.
 
FitResult(2:end),4)
 FitResult(2:end),4)
                   ↑
Error: Invalid expression. When calling a function or indexing a variable, use parentheses. Otherwise, check for mismatched delimiters.
 
FitResult1muFinal(2,4)

ans =

    1.4662

plot(TotalCounts2,FitResult1muFinal((2:end),4))
CountFrom(5)

ans =

  194.8019

NoiseLine=yline(ans)

NoiseLine = 

  ConstantLine with properties:

    InterceptAxis: 'y'
            Value: 194.8019
            Color: [0.1500 0.1500 0.1500]
        LineStyle: '-'
        LineWidth: 0.5000
            Label: ''
      DisplayName: ''

  Show all properties

clear NoisLine
PlotFitWithData
NoiseLine1=yline(CountFrom(3))

NoiseLine1 = 

  ConstantLine with properties:

    InterceptAxis: 'y'
            Value: 188.6169
            Color: [0.1500 0.1500 0.1500]
        LineStyle: '-'
        LineWidth: 0.5000
            Label: ''
      DisplayName: ''

  Show all properties

NoiseLine1.Linewidth=2;
Unrecognized property 'Linewidth' for class 'matlab.graphics.chart.decoration.ConstantLine'.
 
Did you mean:
NoiseLine1.LineWidth=2;
delete NoiseLine1
Warning: File 'NoiseLine1' not found. 
delete NoiseLine1
Warning: File 'NoiseLine1' not found. 
get(gca,children)
Unrecognized function or variable 'children'.
 
get(gca,'children')

ans = 

  9×1 graphics array:

  ConstantLine
  Line            (fitted curve)
  Line            (data3)
  Line            (fitted curve)
  Line            (data2)
  Line            (fitted curve)
  Line            (data1)
  Line            (fitted curve)
  Line

NoiseLine3=plot(yline(400))
Error using plot
Not enough input arguments.
 
delte NoiseLine3
Unrecognized function or variable 'delte'.
 
Did you mean:
delete NoiseLine3
Warning: File 'NoiseLine3' not found. 
PlotFitWithData
Line1=yline(188.6)

Line1 = 

  ConstantLine with properties:

    InterceptAxis: 'y'
            Value: 188.6000
            Color: [0.1500 0.1500 0.1500]
        LineStyle: '-'
        LineWidth: 0.5000
            Label: ''
      DisplayName: ''

  Show all properties

PlotFitWithData
sqrt(54)

ans =

    7.3485

RelBlueshift=RelBlueshift1mu;
TotalCounts=TotalCounts1mu;
Unrecognized function or variable 'TotalCounts1mu'.
 
TotalCounts2=TotalCounts1mu;
Unrecognized function or variable 'TotalCounts1mu'.
 
ManualCounts
RelBlueshift1mu=RelBlueshift;
TotalCounts1mu=TotalCounts2;
save('201123_1muWorspace.mat')
Warning: Figure is saved in 201123_1muWorspace.mat. Saving graphics handle variables can cause the creation of very large files. To save graphics figures, use savefig. 
save('201123_1muWorspaceSelect.mat','ErrorContainer1muFinal','Eval1muFinal','EvSpec1muCorr','FindPeakResult1muFinal','maxCount','NoiseLevel1mu','NoiseVar1mu','PeakRange','RelBlueshift1mu','sinsquare1mu','TotalCounts1mu')
Error using save
Variable 'PeakRange' not found.
 
save('201123_1muWorspaceSelect.mat','ErrorContainer1muFinal','Eval1muFinal','EvSpec1muCorr','FindPeakResult1muFinal','maxCount','NoiseLevel1mu','NoiseVar1mu','peakRange','RelBlueshift1mu','sinsquare1mu','TotalCounts1mu')
clear all
load('/home/ulrich/Dokumente/lasingpaper/MeesdatenUMatlabScripts/201007_NewPowerScanEvaluation/2muWorkspace201027.mat')
ManualCounts
Unrecognized function or variable 'Counts'.

Error in ManualCounts (line 29)
TotalCounts2(i)=sum(Counts);
 
length(data(1,:)
 length(data(1,:)
                 ↑
Error: Invalid expression. When calling a function or indexing a variable, use parentheses. Otherwise, check for mismatched delimiters.
 
Did you mean:
length(data(1,:))

ans =

    52

ManualCounts
figure
plot(TotalCounts22mu,RelBlueshift2mu)
Error using plot
Vectors must be the same length.
 
plot(data(:,1),data(:,5))
hold on
plot(Eval2muHEP{1,5})
plot(Eval2muHEP{2,5})
plot(Eval2muHEP{3,5})
clf
plot(data(:,1),data(:,7))
plot(Eval2muHEP{3,7})
Index in position 2 exceeds array bounds (must not exceed 6).
 
plot(Eval2muHEP{7,6})
Error using plot
Not enough input arguments.
 
plot(Eval2muHEP{7,5})
clf
plot(data(:,1),data(:,7))
hold on
plot(Eval2muHEP{4,5})
plot(Eval2muHEP{5,5})
plot(Eval2muHEP{6,5})
figure
plot(TotalCounts22mu(1:35),RelBlueshift2mu)
plot(TotalCounts22mu(2:35),RelBlueshift2mu(2:end))
plot(TotalCounts22mu(1:33),RelBlueshift2mu(3:end))
plot(TotalCounts22mu(3:35),RelBlueshift2mu(3:end))
TotalCounts2muFinal=TotalCounts22mu(3:35);
RelBlueshift2muFinal=RelBlueshift2mu(3:end);
save('201123_2muWorkspace.mat')
Warning: Figure is saved in 201123_2muWorkspace.mat. Saving graphics handle variables can cause the creation of very large files. To save graphics figures, use savefig. 
save('201123_2muWorkspaceSelect.mat','TotalCounts2muFinal','RelBlueshift2muFinal','EvSpec2mu','Eval2muHEP','FindPeakResult2muLEP')


==> plots/2011plotsN/CommandHistoryBlueshifts.m <==
load('201123_3muWorkspaceSelect.mat', 'RelBlueshift3muFinal')
load('201123_3muWorkspaceSelect.mat', 'TotalCounts3muFinal')
load('201123_2muWorkspaceSelect.mat', 'RelBlueshift2muFinal')
load('201123_2muWorkspaceSelect.mat', 'TotalCounts2muFinal')
load('201123_1muWorspaceSelect.mat', 'RelBlueshift1mu')
load('201123_1muWorspaceSelect.mat', 'TotalCounts1mu')
figure
hold on
plot(TotalCounts1mu,RelBlueshift1mu)
plot(TotalCounts2muFinal,RelBlueshift2muFinal)
plot(TotalCounts3muFinal,RelBlueshift3muFinal)
291400/984000

ans =

    0.2961

80e3*12.3

ans =

      984000

12300*80

ans =

      984000

291400/29000

ans =

   10.0483

TotalCounts1muCorr=TotalCounts1mu/98400;
TotalCounts2muCorr=TotalCounts2muFinal/98400;
TotalCounts3muCorr=TotalCounts3muFinal/98400;
figure
plot(TotalCounts3muCorr,RelBlueshift3muFinal)
hold on
plot(TotalCounts2muCorr,RelBlueshift2muFinal)
plot(TotalCounts1muCorr,RelBlueshift1mu)
TotalCounts3muCorr=TotalCounts3muFinal/98400*2;
TotalCounts2muCorr=TotalCounts2muFinal/98400*2;
TotalCounts1muCorr=TotalCounts1mu/98400*2;
clf
plot(TotalCounts3muCorr,RelBlueshift3muFinal)
hold on
plot(TotalCounts2muCorr,RelBlueshift2muFinal)
plot(TotalCounts1muCorr,RelBlueshift1mu)
for i=1:15; theoPol(i)=2.4e-6*i;end
hold on
plot(theoPol)
plot(theoPol+0.25)
plotedit on
plot(theoPol+0.25e-3)
for i=1:15; theoExc(i)=30e-6*i;end
plot(theoExc+0.25e-3)
for i=1:25; theoExc(i-1)=30e-6*i;end
Array indices must be positive integers or logical values.
 
for i=1:25; theoExc(i)=30e-6*i;end
for i=1:25; theoPol(i)=2.4e-6*i;end
plot((0:1:24),theoExc+0.25e-3)
plot((0:1:24),theoPol+0.25e-3)
save('WorspaceBlueshifts.mat')
%%Add 201130, Robers Comment regarding amount of CCD counts: load('/home/ulrich/Dokumente/lasingpaper/tex/plots/2011plotsN/WorspaceBlueshifts.mat')
max(TotalCounts1muCorr)

ans =

   24.6310

max(TotalCounts2muCorr)

ans =

    8.2249

max(TotalCounts1mu)

ans =

   1.2118e+06

max(TotalCounts2mu)
Unrecognized function or variable 'TotalCounts2mu'.
 
Did you mean:
max(TotalCounts2muFinal)

ans =

   4.0466e+05

Warning: MATLAB has disabled some advanced graphics rendering features by switching to software
OpenGL. For more information, click here. 
load('/home/ulrich/Dokumente/lasingpaper/tex/plots/2011plotsN/201123_1muWorspaceSelect.mat')
clear all
load('/home/ulrich/Dokumente/lasingpaper/tex/plots/2011plotsN/201123_2muWorkspace.mat')
clear all
load('/home/ulrich/Dokumente/lasingpaper/tex/plots/2011plotsN/201123_1muWorspace.mat')
Warning: Variable 'readerobj' originally saved as a SpeReader cannot be instantiated as an object and will
be read in as a uint32. 
max(data(:,45))

ans =

       19199

max(data(:,44))

ans =

       19074

max(data(:,43))

ans =

       19050

max(data(:,42))

ans =

       18996

figure
plot(data(:,42)
 plot(data(:,42)
                ↑
Error: Invalid expression. When calling a function or indexing a variable, use parentheses. Otherwise, check for mismatched delimiters.
 
Did you mean:
plot(data(:,42))
clear all
load('201123_2muWorkspace.mat')
max(data(:,42))

ans =

       42091

hold on
plot(data(:,42))
load('201123_1muWorspace.mat')
Warning: Variable 'readerobj' originally saved as a SpeReader cannot be instantiated as an object and will be read in as a uint32. 
sum(EvSpec1muCorr(:,42))

ans =

     1460488

sum(EvSpec2mu(:,42))

ans =

      659407

sum(EvSpec1muCorr(:,42))/sum(EvSpec2mu(:,42))

ans =

    2.2149


==> plots/2011plotsN/ManualCounts.m <==
%Count Camera Klicks for Blueshift
clear data Counts peakRange;
data=EvSpec2mu;
%%Using the Fit to find the real counts that contributed to it:
% 
% Fit1=Eval1muFinal{1,5};
% from=Fit1.x0-2*Fit1.sig; %Find the 2 sigma value, assuming after that the clicks actually come from polaritons
% to=Fit1.x0+2*Fit1.sig;
% peakRange1=find(data(:,1)>=from & data(:,1)<=to); %find the cells that contain the two sigma area
% MinVal=min(peakRange1);
% MaxVal=max(peakRange1);
% for i=MinVal:MaxVal;CountsCorr(i-MinVal-1)=Fit1(data(i,1))-Fit1.c;end %Write down the Fit Value minus the offset for every Camera Pixel
% TotalCounts=sum(CountsCorr);%And sum over them...
%%End using Fit
%Find the noise level
for i=3:length(data(1,:)) %start at spectrum 2, which is data 3 cause 1 is the evlist, spec 1 is too noisy->TotalCounts(1)=fit(2)!
 from=1.4577;
 to=1.459;
PeakRangeTotaleV=find(data(:,1)>=from & data(:,1)<=to);
minIndex=min(PeakRangeTotaleV);
maxIndex=max(PeakRangeTotaleV);
NoiseLevel(i)=mean(data(maxIndex-20:maxIndex,i));
NoiseVar(i)=std(data(maxIndex-20:maxIndex,i));
CountFrom(i)=NoiseLevel(i)+NoiseVar(i)*2; %Start Counting two sigma above the noise
peakRange{i}=find(data(minIndex:maxIndex,i)>=CountFrom(i));
for j=min(peakRange{1,i})+minIndex:max(peakRange{1,i})+minIndex
    Counts(j)=data(j,i)-CountFrom(i);
end
TotalCounts2(i)=sum(Counts);
clear Counts
end
RelBlueshift2mu=FitResult2muLEP(:,4)-min(FitResult2muLEP(:,4));
% RelBlueshift(1)=[];
TotalCounts2(1:2)=[];
TotalCounts22mu=TotalCounts2;

==> plots/2011plotsN/ManualCounts2mu.m <==
%Count Camera Klicks for Blueshift
clear data Counts peakRange;
data=EvSpec2mu;
%%Using the Fit to find the real counts that contributed to it:
% 
% Fit1=Eval1muFinal{1,5};
% from=Fit1.x0-2*Fit1.sig; %Find the 2 sigma value, assuming after that the clicks actually come from polaritons
% to=Fit1.x0+2*Fit1.sig;
% peakRange1=find(data(:,1)>=from & data(:,1)<=to); %find the cells that contain the two sigma area
% MinVal=min(peakRange1);
% MaxVal=max(peakRange1);
% for i=MinVal:MaxVal;CountsCorr(i-MinVal-1)=Fit1(data(i,1))-Fit1.c;end %Write down the Fit Value minus the offset for every Camera Pixel
% TotalCounts=sum(CountsCorr);%And sum over them...
%%End using Fit
%Find the noise level
for i=3:length(data(1,:)) %start at spectrum 2, which is data 3 cause 1 is the evlist, spec 1 is too noisy->TotalCounts(1)=fit(2)!
 from=1.4577;
 to=1.459;
PeakRangeTotaleV=find(data(:,1)>=from & data(:,1)<=to);
minIndex=min(PeakRangeTotaleV);
maxIndex=max(PeakRangeTotaleV);
NoiseLevel(i)=mean(data(maxIndex-20:maxIndex,i));
NoiseVar(i)=std(data(maxIndex-20:maxIndex,i));
CountFrom(i)=NoiseLevel(i)+NoiseVar(i)*2; %Start Counting two sigma above the noise
peakRange{i}=find(data(minIndex:maxIndex,i)>=CountFrom(i));
for j=min(peakRange{1,i})+minIndex:max(peakRange{1,i})+minIndex
    Counts(j)=data(j,i)-CountFrom(i);
end
TotalCounts2(i)=sum(Counts);
clear Counts
end
RelBlueshift2mu=FitResult2muLEP(:,4)-min(FitResult2muLEP(:,4));
% RelBlueshift(1)=[];
TotalCounts2(1:2)=[];
TotalCounts22mu=TotalCounts2;

==> plots/2011plotsN/ManualCounts3mu.m <==
%Count Camera Klicks for Blueshift
clear data Counts peakRange;
data=EvSpec3muLEP;
%%Using the Fit to find the real counts that contributed to it:
% 
% Fit1=Eval1muFinal{1,5};
% from=Fit1.x0-2*Fit1.sig; %Find the 2 sigma value, assuming after that the clicks actually come from polaritons
% to=Fit1.x0+2*Fit1.sig;
% peakRange1=find(data(:,1)>=from & data(:,1)<=to); %find the cells that contain the two sigma area
% MinVal=min(peakRange1);
% MaxVal=max(peakRange1);
% for i=MinVal:MaxVal;CountsCorr(i-MinVal-1)=Fit1(data(i,1))-Fit1.c;end %Write down the Fit Value minus the offset for every Camera Pixel
% TotalCounts=sum(CountsCorr);%And sum over them...
%%End using Fit
%Find the noise level
for i=3:length(data(1,:)) %start at spectrum 2, which is data 3 cause 1 is the evlist, spec 1 is too noisy->TotalCounts(1)=fit(2)!
 from=1.455;
 to=1.45846;
PeakRangeTotaleV=find(data(:,1)>=from & data(:,1)<=to);
minIndex=min(PeakRangeTotaleV);
maxIndex=max(PeakRangeTotaleV);
NoiseLevel(i)=mean(data(maxIndex-20:maxIndex,i));
NoiseVar(i)=std(data(maxIndex-20:maxIndex,i));
CountFrom(i)=NoiseLevel(i)+NoiseVar(i)*2; %Start Counting two sigma above the noise
peakRange{i}=find(data(minIndex:maxIndex,i)>=CountFrom(i));
for j=min(peakRange{1,i})+minIndex:max(peakRange{1,i})+minIndex
    Counts(j)=data(j,i)-CountFrom(i);
end
TotalCounts2(i)=sum(Counts);
clear Counts
end
RelBlueshift3mu=FitResult3muLEP(:,4)-min(FitResult3muLEP(:,4));
% RelBlueshift(1)=[];
TotalCounts2(1:2)=[];
TotalCounts23mu=TotalCounts2;
